The ampsys tool of pde2path

The computation of coefficients of amplitude systems for Turing bifurcations is a straightforward but sometimes elaborate task, in particular for 2D or 3D wave vector lattices. The Matlab tool ampsys automates such computations for two classes of problems, namely scalar equations of Swift-Hohenberg type and generalizations, and reaction-diffusion systems with an arbitrary number of components. The tool is designed to require minimal user input, and for a number of cases can also deal with symbolic computations. After a brief review of the setup of amplitude systems we explain the tool by a number of 1D, 2D and 3D examples over various wave vector lattices.

==> ExtBrus/f.m <==
function w=f(u,p)
a=p.par(1);b=p.par(2);
f1=a-(b+1)*u(1)+u(1)^2*u(2)-u(1)+u(3);
f2=b*u(1)-u(1)^2*u(2);
f3=u(1)-u(3);
w=[f1;f2;f3];

==> ExtBrus/plotev.m <==
Dx=0.01; Dy=0.1; Dz=1; p.D=[Dx 0 0;  0 Dy 0;  0 0 Dz]; 
a=1.08; b=3.057; p.par=[a b]; p.uh=[a; b/a; a]; u=sym('u',[3 1]); 
Jf=jacobian(f(u,p),u); Js=subs(Jf,u,p.uh); Js=double(Js); 
k=0:0.1:10; ev=zeros(3,size(k,2)); 
for i=1:size(k,2)
  Lk=Js-p.D*k(i)^2; [~,ew]=eig(Lk); ewd=diag(ew);
   [ews, ix]=sort(real(ewd),'descend');
   ev(1,i)=ewd(ix(1)); ev(2,i)=ewd(ix(2)); ev(3,i)=ewd(ix(3)); 
end
figure(1); clf; pl=ev(1,:); hold on; 
plot(k,real(pl),'k',k,imag(pl),'r'); 
pl=ev(2,:); plot(k,real(pl),'.k',k,imag(pl),'.r'); 
pl=ev(3,:); plot(k,real(pl),'--k',k,imag(pl),'--r'); 
plot(k,zeros(1,size(k,2))); 
axis([0 10 -1.5 1.5]); legend('Re','Im'); box on; 
xlabel('|k|'); 

==> KS/L.m <==
function l=L(k,p)
l=-(1-norm(k)^2)^2;

==> KS/cmdsKS.m <==
%% KS type eqns, first 1D
p=[]; p.k=1; p.sb=1; p.qs=@qs1; syms c2; p.c2=c2; p.c3=0; [Q,C]=ampsys(p); 
%%
p.k=wavevec(1,32); p.qs=@qs2; [Q,C]=ampsys(p); % then FCC 

==> KS/qs1.m <==
function q=qs1(k); q=sum(k)*1i; end 

==> KS/qs2.m <==
function q=qs2(k); q=-norm(k)^2; 

==> SH/L.m <==
function l=L(k,p); l=-(1-norm(k)^2)^2; end  

==> brussel/cmdsBr.m <==
%% standard Brusselator, C1: Preparations, clear (possible) previous setups of p 
% and set parameters;  to be run as prep. for Cells 2-5 below
p=[];  
a=2; R=0.9; bc=(1+R)^2; b=bc; D1=1; D2=(a/R)^2; % parameters 
uh=[a; b/a]; kc=sqrt(R/D1); % derived data (u*, crit.wave number kc) 
p.par=[a,b]; p.uh=uh; p.D=[D1 0; 0 D2]; % put data into p 
p.bifpar=2; p.del=1e-3; bp=b+p.del; p.uhp=[a; bp/a]; % settings for mu'(b_c,k_c): 
% bifpar is b, p.uhp is u* at b+del, p.del is used for FD for mu' 
%% C2: 2D square lattice, with comparison to analytic formulas for lam and c31
p.k=wavevec(kc,21); [Q,C,c1]=ampsys(p);  % compute ampsys over squares 
t0=(a^2-R^2)/(a^2*(1+R)); lam=1/bc; 
c3a=(8-38*R-5*R^2+8*R^3)/(9*R*(a^2-R^2)); 
fprintf('(c1,c31,lam,c3a)=(%g, %g, %g, %g)\n', c1,C(1,end),lam/t0,c3a); 
%% C3: 3D BCC, with p.cons=1, yielding c32=c33=c34=2*c31 
p.cons=1; p.k=wavevec(kc,33); [Q,C,c1]=ampsys(p); % BCC 
q=Q(1,end); c31=C(1,end); fprintf('(c1,q,c31)=(%g %g %g)\n', c1,q,c31); 
t0=(a^2-R^2)/(a^2*(1+R)); lam=1/bc; c1a=lam/t0; 
qa=2*a*(1-R)/(a^2-R^2); c3a=(8-38*R-5*R^2+8*R^3)/(9*R*(a^2-R^2));
fprintf('(c1a,qa,c3a)=(%g %g %g)\n', c1a,qa,c3a); % analytic formulas: 
%% C4: BCC, with cons=0, yielding c31 as in formula, and different c32,c33,c34
p.cons=0; p.k=wavevec(kc,33); [Q,C,c1]=ampsys(p); % BCC 
q=Q(1,end); c31=C(1,end); c32=C(2,end); c33=C(4,end); c34=C(7,end); 
fprintf('(c3a1,c3a)=(%g %g)\n', c31,c3a); 
fprintf('(c1,q,c31,c32,c33,c34)=(%g %g %g %g %g %g)\n', c1,q,c31,c32,c33,c34); 
%% C5: same as C5 with R=0.75, showing more sign.deviations from c33=2*c31 etc
R=0.4; bc=(1+R)^2; b=bc; D1=1; D2=(a/R)^2; % update parameters 
uh=[a;b/a];kc=sqrt(R/D1);p.par=[a,b]; p.uh=uh; p.D=[D1 0;0 D2]; % put data into p 
bp=b+p.del; p.uhp=[a; bp/a]; p.k=wavevec(kc,33);
p.cons=0; [Q,C,c1]=ampsys(p); % BCC 
q=Q(1,end); c31=C(1,end); c32=C(2,end); c33=C(4,end); c34=C(7,end); 
fprintf('(c1,q,c31,c32,c33,c34)=(%g %g %g %g %g %g)\n', c1,q,c31,c32,c33,c34); 
%%
c31+c33, 4*c32+2*c34


==> brussel/f.m <==
function w=f(u,p) % nonlinearity (everything except diffusion) for the Brusselator
% u is the vector of unknowns, everything else (e.g., parameters) passed via p
a=p.par(1); b=p.par(2);  % extract parameters
f1=a-(b+1)*u(1)+u(1)^2*u(2); f2=b*u(1)-u(1)^2*u(2);  w=[f1;f2];

==> qc/L.m <==
function l=L(k,p) 
q=p.q; l=-(1-norm(k)^2)^2*(1-(norm(k)/q)^2)^2; 
end 
